Coupling approaches for classical linear elasticity and bond-based peridynamic models

Local-nonlocal coupling approaches provide a means to combine the computational efficiency of local models and the accuracy of nonlocal models. This paper studies the continuous and discrete formulations of three existing approaches for the coupling of classical linear elasticity and bond-based peridynamic models, namely 1) a method that enforces matching displacements in an overlap region, 2) a variant that enforces a constraint on the stresses instead, and 3) a method that considers a variable horizon in the vicinity of the interfaces. The performance of the three coupling approaches is compared on a series of one-dimensional numerical examples that involve cubic and quartic manufactured solutions. Accuracy of the proposed methods is measured in terms of the difference between the solution to the coupling approach and the solution to the classical linear elasticity model, which can be viewed as a modeling error. The objective of the paper is to assess the quality and performance of the discrete formulation for this class of force-based coupling methods.

==> Figures/coupling-approach-1-kappa-direchlet.py <==
#!/usr/bin/env python3
# Coupling using the displacement for MDCM
# @author patrickdiehl@lsu.edu
# @author serge.prudhomme@polymtl.ca
# @date 02/05/2021
import numpy as np
import sys 
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FormatStrFormatter

pgf_with_latex = {"text.usetex": True, "font.size" : 12, "pgf.preamble" : [r'\usepackage{xfrac}'] }


example = sys.argv[1]


#############################################################################
# Solve the system
#############################################################################

def solve(M,f):
    return np.linalg.solve(M,f)

#############################################################################
# Loading
#############################################################################

def f(x):
    
    if example == "Cubic":
        return -( 2/np.sqrt(3)) * ( -6 + 4*x )
    elif example == "Quartic":
        return  -32/9 + 64/9 * x - 64/27 * x * x
    elif example == "Quadratic":
        return 8/9
    else:
        print("Error: Either provide Linear, Quadratic, Quartic, or Cubic")
        sys.exit()

def forceFull(n,h):
    
    force = np.zeros(n)
   
    for i in range(1,n-1):
        force[i] = f(i * h)
    
    force[n-1] = 0
    
    return force

def forceCoupling(n,x):
    
    force = np.zeros(3*n+4)
   
    for i in range(1,3*n+4):
        force[i] = f(x[i])
    
    force[3*n+3] = 0
    
    return force

#############################################################################
# Exact solution 
#############################################################################

def exactSolution(x):
    
    if example == "Cubic":
        return (2/3/np.sqrt(3)) * ( 9*x - 9*x*x + 2 * x * x * x )
    elif example == "Quartic":
        return 16/9 * x * x - 32/27 * x * x * x + 16/81 * x * x * x * x
    elif example == "Quadratic":
        return  4/3 * x - 4/9 * x * x
    else:
        print("Error: Either provide Linear, Quadratic, Quartic, or Cubic")
        sys.exit()

#############################################################################
# Assemble the stiffness matrix for the finite difference model (FD)
#############################################################################

def FDM(n,h):

    M = np.zeros([n,n])

    M[0][0] = 1

    for i in range(1,n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[n-1][n-1] = 1

    M *= 1./(2.*h*h)

    return M

#############################################################################
# Assemble the stiffness matrix for the coupling of FDM - FDM - FDM
#############################################################################

def CouplingFDFD(n,h):

    M = np.zeros([3*n,3*n])

    M[0][0] = 1

    for i in range(1,n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[n-1][n-1] = -1 
    M[n-1][n] = 1 

    M[n][n-1] = 3*h
    M[n][n-2] = -4*h
    M[n][n-3] = 1*h

    M[n][n] = 3*h
    M[n][n+1] = -4*h
    M[n][n+2] = 1*h

    for i in range(n+1,2*n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[2*n-1][2*n-1] = -1 
    M[2*n-1][2*n] = 1

    M[2*n][2*n-1] = 3*h
    M[2*n][2*n-2] = -4*h
    M[2*n][2*n-3] = h

    M[2*n][2*n] = 3*h
    M[2*n][2*n+1] = -4*h
    M[2*n][2*n+2] = h

    for i in range(2*n+1,3*n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[3*n-1][3*n-1] = 1

    M *= 1./(2.*h*h)
    
    return M

#############################################################################
# Assemble the stiffness matrix for the coupling of FDM - Displacement - FDM 
#############################################################################

def Coupling(n,h,PDcoef):

    M = np.zeros([3*n+4,3*n+4])

    fFD =  1./(2.*h*h)
    # Boundary

    M[0][0] = 1

    # FD 

    for i in range(1,n-1):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Overlapp

    M[n-1][n-1] = -1 
    M[n-1][n+2] = 1 

    M[n][n] = -1 
    M[n][n-3] = 1 

    M[n+1][n+1] = -1 
    M[n+1][n-2] = 1 

    # PD

    for i in range(n+2,2*n+2):
        M[i][i-2] = 1.  * PDcoef
        M[i][i-1] = 4. * PDcoef
        M[i][i] = -10. * PDcoef
        M[i][i+1] =  4. * PDcoef
        M[i][i+2] = 1. * PDcoef

    # Overlap

    M[2*n+2][2*n+2] = -1
    M[2*n+2][2*n+5] = 1

    M[2*n+3][2*n+3] = -1
    M[2*n+3][2*n+6] = 1

    M[2*n+4][2*n+4] = -1
    M[2*n+4][2*n+1] = 1

    # FD

    for i in range(2*n+5,3*n+3):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Boundary
 
    M[3*n+3][3*n+3] = 1

    return M


markers = ['s','o','x','.']

for i in range(1,5):


    n = np.power(2,4)
    h = 1./n
    nodes = n + 1
    nodesFull = 3 * n + 1

    delta = 2*h

    print(delta)

    #Compute kappa
    E=1
    xj=0.8+(i-1)*0.2
    print(xj)
    kappa=2*E/delta/delta/(1+16*delta*delta/3/(96-192*xj+64*xj*xj))
    PDcoef=-kappa*delta*delta/2/8/h/h

    print(kappa,PDcoef)
    x1 = np.linspace(0,1,nodes)
    x2 = np.linspace(1-2*h,2+2*h,nodes+4)
    x3 = np.linspace(2,3.,nodes)
    x = np.array(np.concatenate((x1,x2,x3)))

    xFull = np.linspace(0,3.,nodesFull)

  
    forceCoupled = forceCoupling(nodes,x)

    forceCoupled[nodes-1] = 0
    forceCoupled[nodes] = 0
    forceCoupled[nodes+1] = 0

    forceCoupled[2*nodes+2] = 0
    forceCoupled[2*nodes+3] = 0
    forceCoupled[2*nodes+4] = 0

    uFDMVHM = solve(Coupling(nodes,h,PDcoef),forceCoupled)
    uFD = solve(FDM(nodesFull,h),forceFull(nodesFull,h))

    uSlice = np.array(np.concatenate((uFDMVHM[0:nodes],uFDMVHM[nodes+3:2*nodes+2],uFDMVHM[2*nodes+5:len(x)])))

    plt.axvline(x=1,c="#536872")
    plt.axvline(x=2,c="#536872")

    if example == "Quartic" or "Linear-cubic":

        plt.plot(xFull,uSlice-uFD,label=r"$\kappa$="+str(np.round(kappa,3))+"",c="black",marker=markers[i-1],markevery=n)
        plt.ylabel("Error in displacement w.r.t. FDM")

    elif i == 4:

        plt.plot(xFull,uFD,label="FDM",c="black")
        plt.plot(xFull,uSlice,label=r"$\delta$=1/"+str(int(n/2))+"",c="black",marker=markers[i-1],markevery=n)
        plt.ylabel("Displacement")
        np.savetxt("coupling-"+example.lower()+"-approach-1.csv",uSlice)   

n = np.power(2,4)
h = 1./n
nodes = n + 1
nodesFull = 3 * n + 1
kappa = 128
PDcoef=-kappa*delta*delta/2/8/h/h
print(kappa,PDcoef)

x1 = np.linspace(0,1,nodes)
x2 = np.linspace(1-2*h,2+2*h,nodes+4)
x3 = np.linspace(2,3.,nodes)
x = np.array(np.concatenate((x1,x2,x3)))

xFull = np.linspace(0,3.,nodesFull)

  
forceCoupled = forceCoupling(nodes,x)

forceCoupled[nodes-1] = 0
forceCoupled[nodes] = 0
forceCoupled[nodes+1] = 0

forceCoupled[2*nodes+2] = 0
forceCoupled[2*nodes+3] = 0
forceCoupled[2*nodes+4] = 0

uFDMVHM = solve(Coupling(nodes,h,PDcoef),forceCoupled)
uFD = solve(FDM(nodesFull,h),forceFull(nodesFull,h))

uSlice = np.array(np.concatenate((uFDMVHM[0:nodes],uFDMVHM[nodes+3:2*nodes+2],uFDMVHM[2*nodes+5:len(x)])))

plt.plot(xFull,uSlice-uFD,label=r"$\kappa$="+str(kappa)+"",c="black")


plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%0.5f')) 
plt.title("Influence of $\kappa$ for MDCM with $\delta=1/"+str(int(n/2))+"$")
plt.legend()
plt.grid()
plt.xlabel("$x$")


plt.savefig("coupling-"+example.lower()+"-approach-1-kappa-direchlet.pdf",bbox_inches='tight')



==> Figures/coupling-approach-2-convergence.py <==
#!/usr/bin/env python3
# Coupling using the stress's first order approximation  (MSCM)
# @author patrickdiehl@lsu.edu
# @author serge.prudhomme@polymtl.ca
# @date 03/02/2021
import numpy as np
import sys 
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FormatStrFormatter

pgf_with_latex = {"text.usetex": True, "font.size" : 12, "pgf.preamble" : [r'\usepackage{xfrac}'] }


example = sys.argv[1]
case = sys.argv[2]
factor = sys.argv[3]

g = -1

#############################################################################
# Solve the system
#############################################################################

def solve(M,f):
    return np.linalg.solve(M,f)

#############################################################################
# Loading
#############################################################################

def f(x):
    
    global g 

    if example == "Cubic":
        g = 27
        return -6*x
    elif example == "Quartic":
        g = 108
        return -12 * x*x
    elif example == "Quadratic":
        g = 6
        return -2
    elif example == "Linear":
        g = 1
        return 0
    elif example == "Linear-cubic":
        g = 31./4.
        if x < 1.5:
            return 0 
        else:
            return 9-6*x
    else:
        print("Error: Either provide Linear, Quadratic, Quartic, or Cubic")
        sys.exit()

def forceFull(n,h):
    
    force = np.zeros(n)
   
    for i in range(1,n-1):
        force[i] = f(i * h)
    
    force[n-1] = g
    
    return force

def forceCoupling(n,x,m):
    
    force = np.zeros(3*n+2*m)
   
    for i in range(1,3*n+2*m):
        force[i] = f(x[i])
    
    force[3*n+2*m-1] = g
    
    return force

#############################################################################
# Exact solution 
#############################################################################

def exactSolution(x):
    
    if example == "Cubic":
        return x * x * x
    elif example == "Quartic":
        return x * x * x * x
    elif example == "Quadratic":
        return x * x
    elif example == "Linear":
        return x
    elif example == "Linear-cubic":
        return np.where(x < 1.5, x, x + (x-1.5) * (x-1.5) * (x-1.5) )
    else:
        print("Error: Either provide Linear, Quadratic, Quartic, or Cubic")
        sys.exit()

#############################################################################
# Assemble the stiffness matrix for the finite difference model (FD)
#############################################################################

def FDM(n,h):

    M = np.zeros([n,n])

    M[0][0] = 1

    for i in range(1,n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[n-1][n-1] = 11*h / 3 
    M[n-1][n-2] = -18*h / 3
    M[n-1][n-3] = 9* h / 3
    M[n-1][n-4] = -2* h / 3


    M *= 1./(2.*h*h)

    return M

#############################################################################
# Assemble the stiffness matrix for the coupling of FDM - FDM - FDM
#############################################################################

def CouplingFDFD(n,h):

    M = np.zeros([3*n,3*n])

    M[0][0] = 1

    for i in range(1,n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[n-1][n-1] = -1 
    M[n-1][n] = 1 

    M[n][n-1] = 3*h
    M[n][n-2] = -4*h
    M[n][n-3] = 1*h

    M[n][n] = 3*h
    M[n][n+1] = -4*h
    M[n][n+2] = 1*h

    for i in range(n+1,2*n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[2*n-1][2*n-1] = -1 
    M[2*n-1][2*n] = 1

    M[2*n][2*n-1] = 3*h
    M[2*n][2*n-2] = -4*h
    M[2*n][2*n-3] = h

    M[2*n][2*n] = 3*h
    M[2*n][2*n+1] = -4*h
    M[2*n][2*n+2] = h

    for i in range(2*n+1,3*n-1):
        M[i][i-1] = -2
        M[i][i] = 4
        M[i][i+1] = -2

    M[3*n-1][3*n-1] = 3*h
    M[3*n-1][3*n-2] = -4*h
    M[3*n-1][3*n-3] = h

    M *= 1./(2.*h*h)
    
    return M

#############################################################################
# Assemble the stiffness matrix for the coupling of FDM - Displacement - FDM 
#############################################################################

def Coupling(n,h):

    M = np.zeros([3*n+4,3*n+4])

    fFD =  1./(2.*h*h)
    fPD =  1./(8.*h*h)

    M[0][0] = 1

    # FD 

    for i in range(1,n-1):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Overlapp

    # 1
    M[n-1][n-1] = 1
    M[n-1][n+2] =  -1

    # 0.5
    M[n][n] = 11 / 6 / h
    M[n][n+1] = -18 / 6 / h
    M[n][n+2] = 9 / 6 / h
    M[n][n+3] = -2 / 6 / h

    M[n][n-6] =  -2 / 6 / h
    M[n][n-5] =  9 / 6 / h
    M[n][n-4] = -18  / 6 / h
    M[n][n-3] = 11 / 6 / h

    # 0.75
    M[n+1][n+1] = 11 / 6 / h
    M[n+1][n+2] = - 18 / 6 / h
    M[n+1][n+3] = 9 / 6 / h
    M[n+1][n+4] = -2 / 6 / h


    M[n+1][n-2] = 11 / 6 / h
    M[n+1][n-3] = -18 / 6 / h
    M[n+1][n-4] = 9 / 6 / h
    M[n+1][n-5] = -2 / 6 / h

    # 1
    M[n+2][n+2] = 11 / 6 / h
    M[n+2][n+3] = -18 / 6 / h
    M[n+2][n+4] = 9 / 6 / h
    M[n+2][n+5] = -2 / 6 / h

    M[n+2][n-1] = 11 / 6 / h
    M[n+2][n-2] = -18 / 6 / h
    M[n+2][n-3] = 9 / 6 / h
    M[n+2][n-4] = -2 / 6 / h

    # PD

    for i in range(n+3,2*n+1):
        M[i][i-2] = -1.  * fPD
        M[i][i-1] = -4. * fPD
        M[i][i] = 10. * fPD
        M[i][i+1] =  -4. * fPD
        M[i][i+2] = -1. * fPD

    # Overlap

    # 2
    M[2*n+1][2*n+1] = -1
    M[2*n+1][2*n+4] = 1

    # 2.25
    M[2*n+2][2*n+2] = -11 / 6 / h
    M[2*n+2][2*n+1] = 18 / 6 / h
    M[2*n+2][2*n] = -9 / 6 / h
    M[2*n+2][2*n-1] = 2 / 6 / h


    M[2*n+2][2*n+8] =  2 / 6 / h 
    M[2*n+2][2*n+7] =  -9 / 6 / h 
    M[2*n+2][2*n+6] = 18  / 6 / h
    M[2*n+2][2*n+5] = -11  / 6 / h

    # 2.5
    M[2*n+3][2*n+3] = -11 / 6 / h
    M[2*n+3][2*n+2] =  18 / 6 / h
    M[2*n+3][2*n+1] = -9 / 6 / h
    M[2*n+3][2*n] = 2 / 6 / h

    M[2*n+3][2*n+6] = -11 / 6 / h
    M[2*n+3][2*n+7] = 18 / 6 / h
    M[2*n+3][2*n+8] = -9 / 6 / h
    M[2*n+3][2*n+9] = 2 / 6 / h

    # 2
    M[2*n+4][2*n+1] = -11 / 6 / h
    M[2*n+4][2*n] = 18 / 6 / h
    M[2*n+4][2*n-1] = -9 / 6 / h
    M[2*n+4][2*n-2] = 2 / 6 / h

    M[2*n+4][2*n+4] = -11 / 6 / h
    M[2*n+4][2*n+5] = 18  / 6 / h
    M[2*n+4][2*n+6] = -9 / 6 / h
    M[2*n+4][2*n+7] = 2 / 6 / h


    # FD

    for i in range(2*n+5,3*n+3):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Boundary

    M[3*n+3][3*n+3] = 11 / 6 / h
    M[3*n+3][3*n+2] = -18 / 6 / h
    M[3*n+3][3*n+1] = 9 / 6 / h
    M[3*n+3][3*n]  = -2 / 6 / h

    return M


def Coupling4(n,h):

    M = np.zeros([3*n+8,3*n+8])

    fFD =  1./(2.*h*h)

    # Boundary

    M[0][0] = 1

    # FD 

    for i in range(1,n-1):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Overlapp

    M[n-1][n-1] = -1
    M[n-1][n+4] = 1

    #

    M[n][n] = 11 / 6 / h
    M[n][n+1] = -18 / 6 / h
    M[n][n+2] = 9 / 6 / h
    M[n][n+3] = -2 / 6 / h

    M[n][n-5] = 11 / 6 / h
    M[n][n-6] = -18 / 6 / h
    M[n][n-7] = 9 / 6 / h
    M[n][n-8] = -2 / 6 / h

    #

    M[n+1][n+1] = 11 / 6 / h
    M[n+1][n+2] = -18 / 6 / h
    M[n+1][n+3] = 9 / 6 / h
    M[n+1][n+4] = -2 / 6 / h

    M[n+1][n-4] = 11 / 6 / h
    M[n+1][n-5] = -18 / 6 / h
    M[n+1][n-6] = 9 / 6 / h
    M[n+1][n-7] = -2 / 6 / h

    #

    M[n+2][n+2] = 11 / 6 / h
    M[n+2][n+3] = -18 / 6 / h
    M[n+2][n+4] = 9 / 6 / h
    M[n+2][n+5] = -2 / 6 / h

    M[n+2][n-3] = 11 / 6 / h
    M[n+2][n-4] = -18 / 6 / h
    M[n+2][n-5] = 9 / 6 / h
    M[n+2][n-6] = -2 / 6 / h 

    M[n+3][n+3] =  11 / 6 / h
    M[n+3][n+4] = -18 / 6 / h
    M[n+3][n+5] = 9 / 6 / h
    M[n+3][n+6] = -2 / 6 / h 


    M[n+3][n-2] = 11 / 6 / h
    M[n+3][n-3] = -18 / 6 / h
    M[n+3][n-4] = 9 / 6 / h
    M[n+3][n-5] = -2 / 6 / h 

    # PD

    for i in range(n+4,2*n+4):

        M[i][i-4] = -(1./64.)/ 2. / h / h *2
        M[i][i-3] =  -(1./24.)/ 2. / h / h*2
        M[i][i-2] = -(1./16.)/ 2. / h / h*2
        M[i][i-1] = -(1./8.)/ 2. / h / h*2
        M[i][i] = (47./96.)/ 2. / h / h*2
        M[i][i+1] =  -(1./8.)/ 2. / h / h*2
        M[i][i+2] = -(1./16.)/ 2. / h / h*2
        M[i][i+3] =  -(1./24.)/ 2. / h / h*2
        M[i][i+4] = -(1./64.)/ 2. / h / h *2

    # Overlap

    M[2*n+4][2*n+1] = 2 / 6 / h
    M[2*n+4][2*n+2] = -9 / 6 / h
    M[2*n+4][2*n+3] = 18 / 6 / h
    M[2*n+4][2*n+4] = -11 / 6 / h

    M[2*n+4][2*n+9] = -11 / 6 / h
    M[2*n+4][2*n+10] = 18 / 6 / h
    M[2*n+4][2*n+11] = -9 / 6 / h
    M[2*n+4][2*n+12] = 2 / 6 / h

    #
    M[2*n+5][2*n+2] = 2 / 6 / h
    M[2*n+5][2*n+3] = -9 / 6 / h
    M[2*n+5][2*n+4] = 18 / 6 / h
    M[2*n+5][2*n+5] = -11 / 6 / h

    M[2*n+5][2*n+10] = -11 / 6 / h
    M[2*n+5][2*n+11] = 18 / 6 / h
    M[2*n+5][2*n+12] = -9 / 6 / h
    M[2*n+5][2*n+13] = 2 / 6 / h

    #
    M[2*n+6][2*n+3] = 2 / 6 / h
    M[2*n+6][2*n+4] = -9 / 6 / h
    M[2*n+6][2*n+5] = 18 / 6 / h
    M[2*n+6][2*n+6] = -11 / 6 / h

    M[2*n+6][2*n+11] = -11 / 6 / h
    M[2*n+6][2*n+12] = 18 / 6 / h
    M[2*n+6][2*n+13] = -9 / 6 / h
    M[2*n+6][2*n+14] = 2 / 6 / h

    #
    M[2*n+7][2*n+4] = 2 / 6 / h
    M[2*n+7][2*n+5] = -9 / 6 / h
    M[2*n+7][2*n+6] = 18 / 6 / h
    M[2*n+7][2*n+7] = -11 / 6 / h
    
    M[2*n+7][2*n+12] = -11 / 6 / h
    M[2*n+7][2*n+13] = 18 / 6 / h
    M[2*n+7][2*n+14] = -9 / 6 / h
    M[2*n+7][2*n+15] = 2 / 6 / h

    M[2*n+8][2*n+8] = 1
    M[2*n+8][2*n+3] = -1
    
    # FD

    for i in range(2*n+9,3*n+7):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Boundary
    M[3*n+7][3*n+7] = 11 *  h * fFD / 3
    M[3*n+7][3*n+6] =  -18 * h * fFD  / 3
    M[3*n+7][3*n+5] = 9 * h * fFD / 3
    M[3*n+7][3*n+4] = -2 * h * fFD / 3

    return M

def Coupling8(n,h):

    M = np.zeros([3*n+16,3*n+16])

    fFD =  1./(2.*h*h)

    # Boundary

    M[0][0] = 1

    # FD 

    for i in range(1,n-1):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Overlapp

    M[n-1][n-1] = 1
    M[n-1][n+8] = -1

    #
    M[n][n+3] = -2 / 6 / h
    M[n][n+2] = 9 / 6 / h
    M[n][n+1] = -18 / 6 / h
    M[n][n] = 11 / 6 / h

    M[n][n-9] = 11 / 6 / h
    M[n][n-10] =  -18 / 6 / h
    M[n][n-11] = 9 / 6 / h
    M[n][n-12] = -2 / 6 / h

    #
    M[n+1][n+4] = -2 / 6 / h
    M[n+1][n+3] = 9 / 6 / h
    M[n+1][n+2] = -18 / 6 / h
    M[n+1][n+1] = 11 / 6 / h

    M[n+1][n-8] =  11 / 6 / h
    M[n+1][n-9] =  -18 / 6 / h
    M[n+1][n-10] = 9 / 6 / h
    M[n+1][n-11] = -2 / 6 / h

    #
    M[n+2][n+5] = -2 / 6 / h
    M[n+2][n+4] = 9 / 6 / h
    M[n+2][n+3] = -18 / 6 / h
    M[n+2][n+2] = 11 / 6 / h

    M[n+2][n-7] = 11 / 6 / h
    M[n+2][n-8] = -18 / 6 / h
    M[n+2][n-9] = 9 / 6 / h
    M[n+2][n-10] = -2 / 6 / h

    #
    M[n+3][n+6] = -2 / 6 / h
    M[n+3][n+5] = 9 / 6 / h
    M[n+3][n+4] = -18 / 6 / h
    M[n+3][n+3] = 11 / 6 / h

    M[n+3][n-6] = 11 / 6 / h
    M[n+3][n-7] = -18 / 6 / h
    M[n+3][n-8] = 9 / 6 / h
    M[n+3][n-9] = -2 / 6 / h

    #
    M[n+4][n+7] = -2 / 6 / h
    M[n+4][n+6] = 9 / 6 / h
    M[n+4][n+5] = -18 / 6 / h
    M[n+4][n+4] = 11 / 6 / h

    M[n+4][n-5] = 11 / 6 / h
    M[n+4][n-6] = -18 / 6 / h
    M[n+4][n-7] = 9 / 6 / h
    M[n+4][n-8] = -2 / 6 / h

    #
    M[n+5][n+8] = -2 / 6 / h
    M[n+5][n+7] = 9 / 6 / h
    M[n+5][n+6] = -18 / 6 / h
    M[n+5][n+5] = 11 / 6 / h

    M[n+5][n-4] = 11 / 6 / h
    M[n+5][n-5] = -18 / 6 / h
    M[n+5][n-6] = 9 / 6 / h
    M[n+5][n-7] = -2 / 6 / h

    #
    M[n+6][n+9] = -2 / 6 / h
    M[n+6][n+8] = 9 / 6 / h
    M[n+6][n+7] = -18 / 6 / h
    M[n+6][n+6] = 11 / 6 / h

    M[n+6][n-3] = 11 / 6 / h
    M[n+6][n-4] = -18 / 6 / h
    M[n+6][n-5] = 9 / 6 / h
    M[n+6][n-6] =  -2 / 6 / h


    #
    M[n+7][n+10] = -2 / 6 / h
    M[n+7][n+9] = 9 / 6 / h
    M[n+7][n+8] = -18 / 6 / h
    M[n+7][n+7] = 11 / 6 / h

    M[n+7][n-2] = 11 / 6 / h
    M[n+7][n-3] = -18 / 6 / h
    M[n+7][n-4] = 9 / 6 / h
    M[n+7][n-5] =  -2 / 6 / h

    # PD

    for i in range(n+8,2*n+8):
        M[i][i-8] = -(1/512) / 2. / h / h*2
        M[i][i-7] = -(1/224) / 2. / h / h*2
        M[i][i-6] = -(1/192) / 2. / h / h*2
        M[i][i-5] = -(1/160) / 2. / h / h*2
        M[i][i-4] = -(1/128) / 2. / h / h*2
        M[i][i-3] = -(1/96) / 2. / h / h*2
        M[i][i-2] = -(1/64) / 2. / h / h*2
        M[i][i-1] = -(1/32) / 2. / h / h*2
        M[i][i] =  (1487/8960) / 2. / h / h*2
        M[i][i+1] = -(1/32) / 2. / h / h*2
        M[i][i+2] = -(1/64) / 2. / h / h*2
        M[i][i+3] = -(1/96) / 2. / h / h*2
        M[i][i+4] = -(1/128) / 2. / h / h*2
        M[i][i+5] = -(1/160) / 2. / h / h*2
        M[i][i+6] = -(1/192) / 2. / h / h*2
        M[i][i+7] = -(1/224) / 2. / h / h*2
        M[i][i+8] = -(1/512) / 2. / h / h*2

    # Overlap

    M[2*n+8][2*n+5] = 2 / 6 / h
    M[2*n+8][2*n+6] = -9 / 6 / h
    M[2*n+8][2*n+7] = 18 / 6 / h
    M[2*n+8][2*n+8] = -11 / 6 / h

    M[2*n+8][2*n+17] =  -11 / 6 / h
    M[2*n+8][2*n+18] = 18 / 6 / h
    M[2*n+8][2*n+19] =  -9 / 6 / h
    M[2*n+8][2*n+20] = 2 / 6 / h

    #
    M[2*n+9][2*n+6] = 2 / 6 / h
    M[2*n+9][2*n+7] = -9 / 6 / h
    M[2*n+9][2*n+8] =  18 / 6 / h
    M[2*n+9][2*n+9] = -11 / 6 / h

    M[2*n+9][2*n+18] = -11 / 6 / h
    M[2*n+9][2*n+19] = 18 / 6 / h
    M[2*n+9][2*n+20] = -9 / 6 / h
    M[2*n+9][2*n+21] = 2 / 6 / h

    #
    M[2*n+10][2*n+7] = 2 / 6 / h
    M[2*n+10][2*n+8] = -9 / 6 / h
    M[2*n+10][2*n+9] = 18 / 6 / h
    M[2*n+10][2*n+10] = -11 / 6 / h

    M[2*n+10][2*n+19] = -11 / 6 / h
    M[2*n+10][2*n+20] = 18 / 6 / h
    M[2*n+10][2*n+21] = -9 / 6 / h
    M[2*n+10][2*n+22] = 2 / 6 / h

    #
    M[2*n+11][2*n+8] = 2 / 6 / h
    M[2*n+11][2*n+9] = -9 / 6 / h
    M[2*n+11][2*n+10] = 18 / 6 / h
    M[2*n+11][2*n+11] = -11 / 6 / h

    M[2*n+11][2*n+20] = -11 / 6 / h
    M[2*n+11][2*n+21] = 18 / 6 / h
    M[2*n+11][2*n+22] = -9 / 6 / h
    M[2*n+11][2*n+23] = 2 / 6 / h

    #
    M[2*n+12][2*n+9] = 2 / 6 / h
    M[2*n+12][2*n+10] =  -9 / 6 / h
    M[2*n+12][2*n+11] = 18 / 6 / h
    M[2*n+12][2*n+12] = -11 / 6 / h

    M[2*n+12][2*n+21] = -11 / 6 / h
    M[2*n+12][2*n+22] = 18 / 6 / h
    M[2*n+12][2*n+23] = -9 / 6 / h
    M[2*n+12][2*n+24] = 2 / 6 / h

    #
    M[2*n+13][2*n+10] = 2 / 6 / h
    M[2*n+13][2*n+11] = -9 / 6 / h
    M[2*n+13][2*n+12] = 18 / 6 / h
    M[2*n+13][2*n+13] = -11 / 6 / h

    M[2*n+13][2*n+22] = -11 / 6 / h
    M[2*n+13][2*n+23] = 18 / 6 / h
    M[2*n+13][2*n+24] = -9 / 6 / h
    M[2*n+13][2*n+25] = 2 / 6 / h

    #
    M[2*n+14][2*n+11] =  2 / 6 / h
    M[2*n+14][2*n+12] = -9 / 6 / h
    M[2*n+14][2*n+13] = 18 / 6 / h
    M[2*n+14][2*n+14] = -11 / 6 / h

    M[2*n+14][2*n+23] = -11 / 6 / h
    M[2*n+14][2*n+24] = 18 / 6 / h
    M[2*n+14][2*n+25] = -9 / 6 / h
    M[2*n+14][2*n+26] = 2 / 6 / h
    
    #

    M[2*n+15][2*n+12] = 2 / 6 / h
    M[2*n+15][2*n+13] = -9 / 6 / h
    M[2*n+15][2*n+14] = 18 / 6 / h
    M[2*n+15][2*n+15] = -11 / 6 / h

    M[2*n+15][2*n+24] = -11 / 6 / h
    M[2*n+15][2*n+25] = 18 / 6 / h
    M[2*n+15][2*n+26] = -9 / 6 / h
    M[2*n+15][2*n+27] = 2 / 6 / h

    # 
    M[2*n+16][2*n+16] = -1
    M[2*n+16][2*n+7] = 1

    # FD

    for i in range(2*n+17,3*n+15):
        M[i][i-1] = -2 * fFD
        M[i][i] = 4 * fFD
        M[i][i+1] = -2 * fFD

    # Boundary
    M[3*n+15][3*n+15] = 11 *  h * fFD / 3
    M[3*n+15][3*n+14] =  -18 * h * fFD  / 3
    M[3*n+15][3*n+13] = 9 * h * fFD / 3
    M[3*n+15][3*n+12] = -2 * h * fFD / 3

    return M

markers = ['s','o','x','.']

delta = 1 / float(factor)
vmax = 3./2. * delta * delta 
print("{:.7f}".format(vmax))

# Case 1  
h = delta / 2
nodes = int(1 / h) + 1
nodesFull = 3 * nodes - 2 

x1 = np.linspace(0,1,nodes)
x2 = np.linspace(1-2*h,2+2*h,nodes+4)
x3 = np.linspace(2,3.,nodes)
x = np.array(np.concatenate((x1,x2,x3)))

xFull = np.linspace(0,3.,nodesFull)
forceCoupled = forceCoupling(nodes,x,2)

forceCoupled[nodes-1] = 0
forceCoupled[nodes] = 0
forceCoupled[nodes+1] = 0
forceCoupled[nodes+2] = 0

forceCoupled[2*nodes+1] = 0
forceCoupled[2*nodes+2] = 0
forceCoupled[2*nodes+3] = 0
forceCoupled[2*nodes+4] = 0

uFDMVHM = solve(Coupling(nodes,h),forceCoupled)
uSlice = np.array(np.concatenate((uFDMVHM[0:nodes],uFDMVHM[nodes+3:2*nodes+2],uFDMVHM[2*nodes+5:len(x)])))

plt.axvline(x=1,c="#536872")
plt.axvline(x=2,c="#536872")

if case == "Exact" :

    plt.plot(xFull,uSlice-exactSolution(xFull),c="black",label="m=2",marker=markers[0],markevery=16)

else: 

    
    uFD =  solve(FDM(nodesFull,h),forceFull(nodesFull,h))
    plt.plot(xFull,uSlice-uFD,c="black",label="m=2",marker=markers[0],markevery=16)
    print("h=",h,"m=2",(max(uSlice-uFD)-vmax)/vmax,"{:.7f}".format(max(uSlice-uFD)))

# Case 2
h = delta / 4
nodes = int(1 / h) + 1
nodesFull = 3 * nodes - 2

x1 = np.linspace(0,1,nodes)
x2 = np.linspace(1-4*h,2+4*h,nodes+8)
x3 = np.linspace(2,3.,nodes)
x = np.array(np.concatenate((x1,x2,x3)))

xFull = np.linspace(0,3.,nodesFull)
forceCoupled = forceCoupling(nodes,x,4)


forceCoupled[nodes-1] = 0
forceCoupled[nodes] = 0
forceCoupled[nodes+1] = 0
forceCoupled[nodes+2] = 0
forceCoupled[nodes+3] = 0


forceCoupled[2*nodes+4] = 0
forceCoupled[2*nodes+5] = 0
forceCoupled[2*nodes+6] = 0
forceCoupled[2*nodes+7] = 0
forceCoupled[2*nodes+8] = 0

uFDMVHM = solve(Coupling4(nodes,h),forceCoupled)
uSlice = np.array(np.concatenate((uFDMVHM[0:nodes-1],uFDMVHM[nodes+4:2*nodes+4],uFDMVHM[2*nodes+9:3*nodes+8])))

if case == "Exact" :

    plt.plot(xFull,uSlice-exactSolution(xFull),c="black",label="m=4",marker=markers[1],markevery=32)

else :

    uFD =  solve(FDM(nodesFull,h),forceFull(nodesFull,h))
    plt.plot(xFull,uSlice-uFD,c="black",label="m=4",marker=markers[1],markevery=32)
    print("h=",h,"m=4",(max(uSlice-uFD)-vmax)/vmax,"{:.7f}".format(max(uSlice-uFD)))

# Case 3
h = delta / 8
nodes = int(1 / h) + 1
nodesFull = 3 * nodes - 2

x1 = np.linspace(0,1,nodes)
x2 = np.linspace(1-8*h,2+8*h,nodes+16)
x3 = np.linspace(2,3.,nodes)
x = np.array(np.concatenate((x1,x2,x3)))

xFull = np.linspace(0,3.,nodesFull)
forceCoupled = forceCoupling(nodes,x,8)

forceCoupled[nodes-1] = 0
forceCoupled[nodes] = 0
forceCoupled[nodes+1] = 0
forceCoupled[nodes+2] = 0
forceCoupled[nodes+3] = 0
forceCoupled[nodes+4] = 0
forceCoupled[nodes+5] = 0
forceCoupled[nodes+6] = 0
forceCoupled[nodes+7] = 0

forceCoupled[2*nodes+8] = 0
forceCoupled[2*nodes+9] = 0
forceCoupled[2*nodes+10] = 0
forceCoupled[2*nodes+11] = 0
forceCoupled[2*nodes+12] = 0
forceCoupled[2*nodes+13] = 0
forceCoupled[2*nodes+14] = 0
forceCoupled[2*nodes+15] = 0
forceCoupled[2*nodes+16] = 0
 
uFDMVHM = solve(Coupling8(nodes,h),forceCoupled)
uSlice = np.array(np.concatenate((uFDMVHM[0:nodes-1],uFDMVHM[nodes+8:2*nodes+8],uFDMVHM[2*nodes+17:3*nodes+16])))

if case == "Exact" :

    plt.plot(xFull,uSlice-exactSolution(xFull),c="black",label="m=8",marker=markers[2],markevery=64)

else :

    uFD =  solve(FDM(nodesFull,h),forceFull(nodesFull,h))
    plt.plot(xFull,uSlice-uFD,c="black",label="m=8",marker=markers[2],markevery=64)
    print("h=",h,"m=8",(max(uSlice-uFD)-vmax)/vmax,"{:.7f}".format(max(uSlice-uFD)))


plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%0.5f')) 
plt.title("Example with "+example.lower()+" solution for MSCM with $\delta=1/$"+str(factor))
plt.legend()
plt.grid()
plt.xlabel("$x$")

if case == "Exact" :

    plt.ylabel("Error in displacement w.r.t. exact solution")
    plt.savefig("coupling-"+example.lower()+"-approach-2-convergence-exact.pdf",bbox_inches='tight')

else :

    plt.ylabel("Error in displacement w.r.t. FDM")
    plt.savefig("coupling-"+example.lower()+"-approach-2-convergence-fdm-"+factor+".pdf",bbox_inches='tight')
